An asymptotic Peskun ordering and its application to lifted samplers

A Peskun ordering between two samplers, implying a dominance of one over the other, is known among the Markov chain Monte Carlo community for being a remarkably strong result. It is however also known for being a result that is notably difficult to establish. Indeed, one has to prove that the probability to reach a state $\mathbf{y}$ from a state $\mathbf{x}$, using a sampler, is greater than or equal to the probability using the other sampler, and this must hold for all pairs $(\mathbf{x}, \mathbf{y})$ such that $\mathbf{x} \neq \mathbf{y}$. We provide in this paper a weaker version that does not require an inequality between the probabilities for all these states: essentially, the dominance holds asymptotically, as a varying parameter grows without bound, as long as the states for which the probabilities are greater than or equal to belong to a mass-concentrating set. The weak ordering turns out to be useful to compare lifted samplers for partially-ordered discrete state-spaces with their Metropolis--Hastings counterparts. An analysis in great generality yields a qualitative conclusion: they asymptotically perform better in certain situations (and we are able to identify them), but not necessarily in others (and the reasons why are made clear). A quantitative study in a specific context of graphical-model simulation is also conducted.

==> anc/Appendix_A_Ising.R <==
## Remove all R objects ##
rm(list = setdiff(ls(), lsf.str()))

library(coda)
library(ggplot2)

# we define the MH algorithm with the uniform proposal distribution

MH_unif <- function(eta, lambda, alpha, start_x, nb_iter){
  # Input
  # eta: integer determining the size of the nxn grid
  # lambda: scalar determining the strength of spatial interaction
  # alpha: nxn matrix with external field
  # start_x: starting configuration
  
  # current value of the chain
  x <- start_x
  
  # we count the number of accepted moves
  acc_moves <- 0

  vect_sum <- matrix(ncol = 1, nrow = nb_iter + 1)
  vect_sum[1] <- sum(x)
  
  for(t in 2:(nb_iter + 1)){
    
    # we uniformly at random decide which bit to flip
    i <- sample(1:eta, size = 1)
    j <- sample(1:eta, size = 1)
    
    # we compute the acceptance ratio
    
    # we compute the sum for the interacting terms
    if(i > 1 & i < eta){
      
      sum_up_down <- x[i - 1, j] + x[i + 1, j]
      
    }
    else{
      
      if(i == 1){sum_up_down <- x[i + 1, j]}
      else{sum_up_down <- x[i - 1, j]}
      
    }
    if(j > 1 & j < eta){
      
      sum_left_right <- x[i, j - 1] + x[i, j + 1]
      
    }
    else{
      
      if(j == 1){sum_left_right <- x[i, j + 1]}
      else{sum_left_right <- x[i, j - 1]}
      
    }
    
    ratio <- exp(-2 * x[i, j] * (alpha[i, j] + lambda * (sum_up_down + sum_left_right)))
    
    if(runif(1) <= ratio){ # we accept the proposal
      
      x[i, j] <-  -x[i, j]
      acc_moves <- acc_moves + 1
      vect_sum[t] <- vect_sum[t - 1] + 2 * x[i, j]
      
    }
    else{ # otherwise, we do nothing, except we note that the sum does not change
      
      vect_sum[t] <- vect_sum[t - 1]
      
    }
    
  }
  
  return(list(acc_rate = acc_moves / nb_iter, vect_sum = vect_sum[2:(nb_iter + 1)], x = x))
  
}

# we define the MH algorithm with locally-balanced proposals

MH_inf <- function(eta, lambda, alpha, start_x, nb_iter){
  # Input
  # eta: integer determining the size of the nxn grid
  # lambda: scalar determining the strength of spatial interaction
  # alpha: nxn matrix with external field
  # start_x: starting configuration

  # current value of the chain
  x <- start_x
  
  # we count the number of accepted moves
  acc_moves <- 0
  
  # column of 0's
  vect_0 <- rep(0, eta)
  
  vect_sum <- matrix(ncol = 1, nrow = nb_iter + 1)
  vect_sum[1] <- sum(x)
  
  for(t in 2:(nb_iter + 1)){
    
    # we compute the matrix of ratios of \pi(x') / \pi(x)
    r_mat <- exp(-2 * x * (alpha + lambda * (rbind(x[-1, ], vect_0) + # for multiplication with the element below
                                               rbind(vect_0, x[-eta, ]) + # for multiplication with the element above
                                               cbind(x[, -1], vect_0) + # for multiplication with the element on the right 
                                               cbind(vect_0, x[, -eta])))) # for multiplication with the element on the left 
                                               
    # we apply the function g
    g_r_mat <- r_mat / (1 + r_mat)
    
    # we compute the mass in every row (this will be used to propose a flip of bit at coordinate (i, j))
    g_r_marginal_i <- as.matrix(rowSums(g_r_mat))
    
    # we compute the normalising constant
    norm_const <- sum(g_r_marginal_i)
    
    # we identify (i, j)
    i <- which(cumsum(g_r_marginal_i) > (runif(1) * norm_const))[1]
    j <- which(cumsum(g_r_mat[i,]) > (runif(1) * g_r_marginal_i[i]))[1]
    
    # we compute the normalising constant of the proposal distribution for the reverse move
    x_prop <- x
    x_prop[i, j] <- -x_prop[i, j]
    
    r_mat_prop <- exp(-2 * x_prop * (alpha + lambda * (rbind(x_prop[-1, ], vect_0) + # for multiplication with the element below
                                               rbind(vect_0, x_prop[-eta, ]) + # for multiplication with the element above
                                               cbind(x_prop[, -1], vect_0) + # for multiplication with the element on the right 
                                               cbind(vect_0, x_prop[, -eta])))) # for multiplication with the element on the left 
  
    norm_const_prop <- sum(r_mat_prop / (1 + r_mat_prop)) 
    
    if(runif(1) <= norm_const / norm_const_prop){ # we accept the proposal
      
      x[i, j] <-  -x[i, j]
      acc_moves <- acc_moves + 1
      vect_sum[t] <- vect_sum[t - 1] + 2 * x[i, j]
      
    }
    else{ # otherwise, we do nothing, except we note that the sum does not change
      
      vect_sum[t] <- vect_sum[t - 1]
      
    }
    
  }
  
  return(list(acc_rate = acc_moves / nb_iter, vect_sum = vect_sum[2:(nb_iter + 1)], x = x))
  
}

## Lifted samplers

# uniform proposal

lifted_unif <- function(eta, lambda, alpha, start_x, start_direction, nb_iter){
  # Input
  # eta: integer determining the size of the nxn grid
  # lambda: scalar determining the strength of spatial interaction
  # alpha: nxn matrix with external field
  # start_x: starting configuration
  
  # current value of the chain
  x <- start_x
  
  direction <- start_direction
  
  # we count the number of accepted moves
  acc_moves <- 0
  
  vect_sum <- matrix(ncol = 1, nrow = nb_iter + 1)
  vect_sum[1] <- sum(x)
  
  for(t in 2:(nb_iter + 1)){
    
    # we generate the proposal
    
    if(direction == +1){
      
      # (1 - x) / 2 returns 1 at position (i, j) if x[i, j] = -1, or 0 if x[i, j] = +1
      mat_iden <- ((1 - x) / 2) 
      
    }
    else{
      
      mat_iden <- ((1 + x) / 2) 
      
    }
    
    # we compute the number of -\nu in each row (this will be used to propose a flip of bit at coordinate (i, j))
    n_m_nu_i <- as.matrix(rowSums(mat_iden))
    
    # we compute n_{-\nu}(x)
    n_m_nu <- sum(n_m_nu_i)
    
    # we identify (i, j)
    i <- which(cumsum(n_m_nu_i) > (runif(1) * n_m_nu))[1]
    j <- which(cumsum(mat_iden[i, ]) > (runif(1) * n_m_nu_i[i]))[1]
    
    # we compute the acceptance ratio
    
    # we compute the sum for the interacting terms
    if(i > 1 & i < eta){
      
      sum_up_down <- x[i - 1, j] + x[i + 1, j]
      
    }
    else{
      
      if(i == 1){sum_up_down <- x[i + 1, j]}
      else{sum_up_down <- x[i - 1, j]}
      
    }
    if(j > 1 & j < eta){
      
      sum_left_right <- x[i, j - 1] + x[i, j + 1]
      
    }
    else{
      
      if(j == 1){sum_left_right <- x[i, j + 1]}
      else{sum_left_right <- x[i, j - 1]}
      
    }
    
    ratio <- exp(-2 * x[i, j] * (alpha[i, j] + lambda * (sum_up_down + sum_left_right))) * n_m_nu / (eta^2 - n_m_nu + 1)
    
    if(runif(1) <= ratio){ # we accept the proposal
      
      x[i, j] <-  -x[i, j]
      acc_moves <- acc_moves + 1
      vect_sum[t] <- vect_sum[t - 1] + 2 * x[i, j]
      
    }
    else{ # otherwise, we do nothing, except we note that the sum does not change
      
      direction <- -direction
      vect_sum[t] <- vect_sum[t - 1]
      
    }
    
  }
  
  return(list(acc_rate = acc_moves / nb_iter, vect_sum = vect_sum[2:(nb_iter + 1)], x = x))
  
}

# informed proposal

lifted_inf <- function(eta, lambda, alpha, start_x, start_direction, nb_iter){
  # Input
  # eta: integer determining the size of the nxn grid
  # lambda: scalar determining the strength of spatial interaction
  # alpha: nxn matrix with external field
  # start_x: starting configuration
  
  # current value of the chain
  x <- start_x
  
  # we count the number of accepted moves
  acc_moves <- 0
  
  # column of 0's
  vect_0 <- rep(0, eta)
  
  vect_sum <- matrix(ncol = 1, nrow = nb_iter + 1)
  vect_sum[1] <- sum(x)
  
  # we store the sizes of the sub-neighbourhoods and the values of the constants
  vect_sizes <- matrix(ncol = 1, nrow = nb_iter)
  vect_sizes_prop <- matrix(ncol = 1, nrow = nb_iter)
  vect_constants <- matrix(ncol = 1, nrow = nb_iter)
  vect_constants_prop <- matrix(ncol = 1, nrow = nb_iter)
  
  direction <- start_direction
  
  for(t in 2:(nb_iter + 1)){
    
    # we compute the matrix of ratios of \pi(x') / \pi(x)
    if(direction == +1){
      
      # we add a multiplication by (1 - x) / 2 in front of x to multiply by 1 the element at position (i, j) if x[i, j] = -1, or 0 if x[i, j] = +1
      r_mat <- ((1 - x) / 2) * exp(-2 * x * (alpha + lambda * (rbind(x[-1, ], vect_0) + # for multiplication with the element below
                                                                 rbind(vect_0, x[-eta, ]) + # for multiplication with the element above
                                                                 cbind(x[, -1], vect_0) + # for multiplication with the element on the right
                                                                 cbind(vect_0, x[, -eta])))) # for multiplication with the element on the left
      
      vect_sizes[t - 1] <- sum((1 - x) / 2)
      
    }
    else{
      
      # we add a multiplication by (1 + x) / 2 in front of x to multiply by 1 the element at position (i, j) if x[i, j] = +1, or 0 if x[i, j] = -1
      r_mat <- ((1 + x) / 2) * exp(-2 * x * (alpha + lambda * (rbind(x[-1, ], vect_0) + # for multiplication with the element below
                                                                 rbind(vect_0, x[-eta, ]) + # for multiplication with the element above
                                                                 cbind(x[, -1], vect_0) + # for multiplication with the element on the right
                                                                 cbind(vect_0, x[, -eta])))) # for multiplication with the element on the left
      
      vect_sizes[t - 1] <- sum((1 + x) / 2)
      
    }
    
    # we apply the function g
    g_r_mat <- r_mat / (1 + r_mat)
    
    # we compute the mass in every row (this will be used to propose a flip of bit at coordinate (i, j))
    g_r_marginal_i <- as.matrix(rowSums(g_r_mat))
    
    # we compute the normalising constant
    norm_const <- sum(g_r_marginal_i)
    vect_constants[t - 1] <- norm_const
    
    # we identify (i, j)
    i <- which(cumsum(g_r_marginal_i) > (runif(1) * norm_const))[1]
    j <- which(cumsum(g_r_mat[i,]) > (runif(1) * g_r_marginal_i[i]))[1]
    
    # we compute the normalising constant of the proposal distribution for the reverse move
    x_prop <- x
    x_prop[i, j] <- -x_prop[i, j]
    
    if(direction == +1){ # the proposal distribution for the move in the reverse direction
      
      r_mat_prop <- ((1 + x_prop) / 2) * exp(-2 * x_prop * (alpha + lambda * (rbind(x_prop[-1, ], vect_0) + # for multiplication with the element below
                                                                                rbind(vect_0, x_prop[-eta, ]) + # for multiplication with the element above
                                                                                cbind(x_prop[, -1], vect_0) + # for multiplication with the element on the right
                                                                                cbind(vect_0, x_prop[, -eta])))) # for multiplication with the element on the left
      
      vect_sizes_prop[t - 1] <- sum((1 + x_prop) / 2)
      
    }
    else{
      
      r_mat_prop <- ((1 - x_prop) / 2) * exp(-2 * x_prop * (alpha + lambda * (rbind(x_prop[-1, ], vect_0) + # for multiplication with the element below
                                                                                rbind(vect_0, x_prop[-eta, ]) + # for multiplication with the element above
                                                                                cbind(x_prop[, -1], vect_0) + # for multiplication with the element on the right
                                                                                cbind(vect_0, x_prop[, -eta])))) # for multiplication with the element on the left
      
      
      vect_sizes_prop[t - 1] <- sum((1 - x_prop) / 2)
      
    }
    
    norm_const_prop <- sum(r_mat_prop / (1 + r_mat_prop))
    vect_constants_prop[t - 1] <- norm_const_prop
    
    if(runif(1) <= norm_const / norm_const_prop){ # we accept the proposal
      
      x[i, j] <-  -x[i, j]
      acc_moves <- acc_moves + 1
      vect_sum[t] <- vect_sum[t - 1] + 2 * x[i, j]
      
    }
    else{ # we reject the proposal, so we change the direction, and we note that the sum does not change
      
      direction <- -direction
      vect_sum[t] <- vect_sum[t - 1]
      
    }
    
  }
  
  return(list(acc_rate = acc_moves / nb_iter, vect_sum = vect_sum[2:(nb_iter + 1)], x = x, vect_sizes = vect_sizes, vect_sizes_prop = vect_sizes_prop, vect_constants = vect_constants, vect_constants_prop = vect_constants_prop))
  
}

# Figure 2

lambda <- 0.5
mu <- 1
eta <- 50
delta <- floor(0.5 * eta)
alpha <- matrix(runif(n = eta^2, min = -0.1, max = 0.1), nrow = eta, ncol = eta)
alpha[, 1:delta] <- alpha[, 1:delta] - mu
alpha[, (delta + 1):eta] <- alpha[, (delta + 1):eta] + mu
x <- 1:50
y <- 1:50
data <- expand.grid(X = x, Y = y)
data$Z <- as.vector(t(alpha))
ggplot(data, aes(X, Y, fill = Z)) +
  geom_tile() +
  labs(y= "", x = "x", fill = expression(alpha[i])) +
  scale_fill_gradient(low = "orange", high = "yellow") +
  theme(axis.title.x = element_blank(), axis.title.y = element_blank()) +
  theme(axis.title = element_text(face = "bold", size = 14), axis.text = element_text(size = 12))

### CHOOSE THE NUMBER OF MCMC ITERATIONS and the burn-in length
nb_iter <- 100000
B <- 10000

# Figure 3 (a)

### DEFINE THE PARAMETERS OF THE TARGET DISTRIBUTION. 
lambda <- 0.5
mu <- 1
vect_eta <- seq(50, 500, by = 50)
vect_ESS_MH_inf <- vect_ESS_MH_unif <- vect_ESS_lifted_inf <- vect_ESS_lifted_unif <- matrix(ncol = 1, nrow = length(vect_eta))

for(j in 1:1000){ # run this loop in parallel
  # we did this in batch on Linux machines on a server
  # we were able to use 75 CPUs
  # we wrote the results in 1000 csv
  
  for(i in 1:length(vect_eta)){
    
    eta <- vect_eta[i] 
    ell <- floor(0.5 * eta)
    alpha <- matrix(runif(n = eta^2, min = -0.1, max = 0.1), nrow = eta, ncol = eta)
    alpha[, 1:ell] <- alpha[, 1:ell] - mu
    alpha[, (ell + 1):eta] <- alpha[, (ell + 1):eta] + mu
    
    ## CHOOSE A "GOOD" STARTING CONFIGURATION
    start_x <- matrix(nrow = eta, ncol = eta)
    start_x[, 1:ell] <- -1
    start_x[, (ell + 1):eta] <- +1
    start_x <- MH_inf(eta = eta, lambda = lambda, alpha = alpha, nb_iter = nb_iter, start_x = start_x)$x
    
    results_MH_inf <- MH_inf(eta = eta, lambda = lambda, alpha = alpha, nb_iter = nb_iter, start_x = start_x)
    vect_ESS_MH_inf[i] <- effectiveSize(as.mcmc(results_MH_inf$vect_sum[(B + 1):nb_iter])) / nb_iter
    write.csv(vect_ESS_MH_inf) # write the results somewhere with a name that depends on j
    
    results_MH_unif <- MH_unif(eta = eta, lambda = lambda, alpha = alpha, nb_iter = nb_iter, start_x = start_x)
    vect_ESS_MH_unif[i] <- effectiveSize(as.mcmc(results_MH_unif$vect_sum[(B + 1):nb_iter])) / nb_iter
    write.csv(vect_ESS_MH_unif) # write the results somewhere with a name that depends on j
    
    start_direction <- sample(c(-1, 1), size = 1)
    
    results_lifted_inf <- lifted_inf(eta = eta, lambda = lambda, alpha = alpha, start_x = start_x, start_direction = start_direction, nb_iter = nb_iter)
    vect_ESS_lifted_inf[i] <- effectiveSize(as.mcmc(results_lifted_inf$vect_sum[(B + 1):nb_iter])) / nb_iter
    write.csv(vect_ESS_lifted_inf) # write the results somewhere with a name that depends on j
    
    results_lifted_unif <- lifted_unif(eta = eta, lambda = lambda, alpha = alpha, start_x = start_x, start_direction = start_direction, nb_iter = nb_iter)
    vect_ESS_lifted_unif[i] <- effectiveSize(as.mcmc(results_lifted_unif$vect_sum[(B + 1):nb_iter])) / nb_iter
    write.csv(vect_ESS_lifted_unif) # write the results somewhere with a name that depends on j
    
  }
  
}

# load and prepare the data
results_Lifted_inf <- # matrix in which the first column is vect_n and the elements in the second column are the mean of the 1,000 runs 
results_Lifted_unif <- 
results_MH_unif <- 
results_MH_inf <- 
  
# we smooth the graph for informed samplers
results_Lifted_inf[, 2] <- smooth.spline(results_Lifted_inf[, 1], results_Lifted_inf[, 2], spar = .3)$y
results_MH_inf[, 2] <- smooth.spline(results_MH_inf[, 1], results_MH_inf[, 2], spar = .3)$y

df <- data.frame(Algorithms = rep(c("Lifted loc.", "MH unif.", "Lifted unif.", "MH loc."), each = nrow(results_Lifted_inf)),
                 eta = c(results_Lifted_inf[, 1], results_MH_unif[, 1], results_Lifted_unif[, 1], results_MH_inf[, 1]),
                 ESS = c(results_Lifted_inf[, 2], results_MH_unif[, 2], results_Lifted_unif[, 2], results_MH_inf[, 2]))

ggplot(data = df, aes(x = eta, y = ESS, group = Algorithms)) +
  geom_line(aes(linetype = Algorithms, color = Algorithms), size = 1.5) +
  labs(x = "\u03B7", y = "ESS per iteration") +
  ylim(0, 0.15) +
  scale_linetype_manual(values = c("dotdash", "solid", "solid", "dotdash")) +
  scale_color_manual(values=c("black", "black", "orange", "orange")) +
  theme(axis.title = element_text(face = "bold", size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic")) +
  annotate(geom = "text", x = 320, y = 0.1, label = "base target", fontface = 2) + 
  geom_curve(aes(x = 230, y = 0.105, xend = 60, yend = 0.145), curvature = 0.3, show.legend = FALSE, size = 0.5, arrow = arrow(length = unit(0.05, "npc"))) + 
  geom_curve(aes(x = 230, y = 0.095, xend = 55, yend = 0.022), curvature = 0.3, show.legend = FALSE, size = 0.5, arrow = arrow(length = unit(0.05, "npc")))

# Figure 3 (b)

### DEFINE THE PARAMETERS OF THE TARGET DISTRIBUTION. 
lambda <- 0.5
eta <- 50
vect_mu <- seq(1, 3, by = 0.1)
vect_ESS_MH_inf <- vect_ESS_MH_unif <- vect_ESS_lifted_inf <- vect_ESS_lifted_unif <- matrix(ncol = 1, nrow = length(vect_mu))

for(j in 1:1000){ # run this loop in parallel
  
  for(i in 1:length(vect_mu)){
    
    mu <- vect_mu[i] 
    ell <- floor(0.5 * eta)
    alpha <- matrix(runif(n = eta^2, min = -0.1, max = 0.1), nrow = eta, ncol = eta)
    alpha[, 1:ell] <- alpha[, 1:ell] - mu
    alpha[, (ell + 1):eta] <- alpha[, (ell + 1):eta] + mu
    
    ## CHOOSE A "GOOD" STARTING CONFIGURATION
    start_x <- matrix(nrow = eta, ncol = eta)
    start_x[, 1:ell] <- -1
    start_x[, (ell + 1):eta] <- +1
    start_x <- MH_inf(eta = eta, lambda = lambda, alpha = alpha, nb_iter = nb_iter, start_x = start_x)$x
    
    results_MH_inf <- MH_inf(eta = eta, lambda = lambda, alpha = alpha, nb_iter = nb_iter, start_x = start_x)
    vect_ESS_MH_inf[i] <- effectiveSize(as.mcmc(results_MH_inf$vect_sum[(B + 1):nb_iter])) / nb_iter
    write.csv(vect_ESS_MH_inf) # write the results somewhere with a name that depends on j
    
    results_MH_unif <- MH_unif(eta = eta, lambda = lambda, alpha = alpha, nb_iter = nb_iter, start_x = start_x)
    vect_ESS_MH_unif[i] <- effectiveSize(as.mcmc(results_MH_unif$vect_sum[(B + 1):nb_iter])) / nb_iter
    write.csv(vect_ESS_MH_unif) # write the results somewhere with a name that depends on j
    
    start_direction <- sample(c(-1, 1), size = 1)
    
    results_lifted_inf <- lifted_inf(eta = eta, lambda = lambda, alpha = alpha, start_x = start_x, start_direction = start_direction, nb_iter = nb_iter)
    vect_ESS_lifted_inf[i] <- effectiveSize(as.mcmc(results_lifted_inf$vect_sum[(B + 1):nb_iter])) / nb_iter
    write.csv(vect_ESS_lifted_inf) # write the results somewhere with a name that depends on j
    
    results_lifted_unif <- lifted_unif(eta = eta, lambda = lambda, alpha = alpha, start_x = start_x, start_direction = start_direction, nb_iter = nb_iter)
    vect_ESS_lifted_unif[i] <- effectiveSize(as.mcmc(results_lifted_unif$vect_sum[(B + 1):nb_iter])) / nb_iter
    write.csv(vect_ESS_lifted_unif) # write the results somewhere with a name that depends on j
    
  }
  
}

# load and prepare the data
results_Lifted_inf <- # matrix in which the first column is vect_mu and the elements in the second column are the mean of the 1,000 runs 
results_Lifted_unif <- 
results_MH_unif <- 
results_MH_inf <- 

df <- data.frame(Algorithms = rep(c("Lifted loc.", "Lifted unif.", "MH unif.", "MH loc."), each = nrow(results_Lifted_inf)),
                   mu = c(results_Lifted_inf[, 1], results_Lifted_unif[, 1], results_MH_unif[, 1], results_MH_inf[, 1]),
                   ESS = c(results_Lifted_inf[, 2], results_Lifted_unif[, 2], results_MH_unif[, 2], results_MH_inf[, 2]))

ggplot(data = df, aes(x = mu, y = ESS, group = Algorithms)) +
  geom_line(aes(linetype = Algorithms, color = Algorithms), size = 1.5) +
  labs(x = "\u03BC", y = "ESS per iteration") +
  ylim(0, 0.60) +
  scale_linetype_manual(values = c("dotdash", "solid", "solid", "dotdash")) +
  scale_color_manual(values=c("black", "black", "orange", "orange")) +
  theme(axis.title = element_text(face = "bold", size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic")) +
  annotate(geom = "text", x = 2, y = 0.55, label = "base target", fontface = 2) + 
  geom_curve(aes(x = 1.64, y = 0.555, xend = 1.01, yend = 0.17), curvature = 0.3, show.legend = FALSE, size = 0.5, arrow = arrow(length = unit(0.05, "npc"))) + 
  geom_curve(aes(x = 1.64, y = 0.55, xend = 1.015, yend = 0.04), curvature = 0.2, show.legend = FALSE, size = 0.5, arrow = arrow(length = unit(0.05, "npc")))


==> anc/Appendix_A_Variable_selection.R <==
## Remove all R objects ##
rm(list = setdiff(ls(), lsf.str()))

# loading the crime data
library(MASS)
data(UScrime)
library(coda)
library(ggplot2)

n <- nrow(UScrime) 

# we transform and standardize the variables first
y <- log(UScrime$y)
y <- (y - mean(y)) / sd(y)
C <- matrix(ncol = ncol(UScrime), nrow = nrow(UScrime))
C[, 1] <- rep(1, nrow(UScrime))
for(i in 1:(ncol(UScrime) - 1)){
  
  if(i != 2 & i != 14){
    
    C[, i + 1] <- log(UScrime[, i])
    C[, i + 1] <- (C[, i + 1] - mean(C[, i + 1])) / sd(C[, i + 1])
    
  }
  # we do not change the second variable because it is an indicator function
  # and we transform 14-th one using the logit because it is a probability
  
}
C[, 3] <- UScrime[, 2]
C[, 15] <- log(UScrime[, 14] / (1 - UScrime[, 14]))
C[, 15] <- (C[, 15]  - mean(C[, 15])) / sd(C[, 15])

# k: model indicator

# dimension largest model
d_kmax <- ncol(C)

# a function to compute the ratio of posterior model probabilities
ratio_prob <- function(model_denom, model_num, n, C, y){
  
  # model_denom and model_num: vectors of length d_kmax with 0's and 1's indicating which covariates are included in the models
  
  d_k_denom <- sum(model_denom)
  
  C_k_denom <- as.data.frame(C[, which(model_denom == 1)])
  
  res_k_denom <- residuals(lm(y ~ . + 0, data = C_k_denom))
  
  term1 <- lgamma((n - d_k_denom) / 2)
  term2 <- (d_k_denom / 2) * log(pi)
  term3 <- ((n - d_k_denom) / 2) * log(sum(res_k_denom^2) / n)
  
  # log scale, unnormalized
  log_prob_denom <- term1 + term2 - term3
  
  d_k_num <- sum(model_num)
  
  C_k_num <- as.data.frame(C[, which(model_num == 1)])
  
  res_k_num <- residuals(lm(y ~ . + 0, data = C_k_num))
  
  term1 <- lgamma((n - d_k_num) / 2)
  term2 <- (d_k_num / 2) * log(pi)
  term3 <- ((n - d_k_num) / 2) * log(sum(res_k_num^2) / n)
  
  # log scale, unnormalized
  log_prob_num <- term1 + term2 - term3
  
  return(exp(log_prob_num - log_prob_denom))
  
}

# # tests
# model_num <- rep(0, 16)
# model_num[c(1, 2, 4, 5, 10, 12, 14, 15, 16)] <- 1
# model_denom <- rep(0, 16)
# model_denom[c(1, 2, 4, 5, 10, 12, 14, 15)] <- 1
# ratio_prob(model_denom, model_num, n, C, y)

# functions for MH

get_neighbourhood <- function(current_model, d_kmax){
  
  # what is the neighbourhood of Model k?
  
  d_k <- sum(current_model)
  
  # 1: the models with an additional variable
  if(d_k < d_kmax){
    
    # indices of covariates that are not included
    set_n_inc <- which(current_model == 0)
    
    neighplus <- NULL
    
    for(i in set_n_inc){
      
      model <- current_model 
      model[i] <- 1
      neighplus <- rbind(neighplus, model)
      
    }
    
  }
  else{neighplus <- NULL}
  
  # 2: the models with one less variable
  if(d_k > 1){
    
    # indices of covariates that are included
    set_inc <- which(current_model == 1)[-1]
    
    neighminus <- NULL
    
    for(i in set_inc){
      
      model <- current_model 
      model[i] <- 0
      neighminus <- rbind(neighminus, model)
      
    }
    
  }
  else{neighminus <- NULL}
  
  return(rbind(neighplus, neighminus))
  
}

## functions for the informed algorithms 
generate_g_informed <- function(model, neighbourhood, n, C, y){
  
  # we compute the ratios of probabilities
  vect_ratios <- NULL
  
  for(i in 1:nrow(neighbourhood)){
    
    vect_ratios <- c(vect_ratios, ratio_prob(model, neighbourhood[i, ], n, C, y))
    
  }
  
  # vect_prob <- sqrt(vect_log_prob / vect_log_prob[1]) # h(x) = \sqrt{x}
  vect_probs <- vect_ratios / (1 + vect_ratios) # h(x) = x / (1 + x)
  cnst <- sum(vect_probs)
  vect_probs <- vect_probs / cnst
  
  model_generated <- neighbourhood[sample.int(nrow(neighbourhood), size = 1, prob = vect_probs), ]
  
  return(list(model_generated = model_generated, cnst = cnst))
  
}

MH <- function(nb_iter, d_kmax, initial_model, n, C, y){
  
  # We record the states of the chain in a matrix
  matrix_models <- matrix(ncol = length(initial_model), nrow = nb_iter + 1)
  matrix_models[1, ] <- as.matrix(initial_model)
  
  # we create counts to compute acceptance rates for model switches
  count_mod_switch <- nb_iter
  accept_mod_switch <- 0
  
  for(i in 2:(nb_iter + 1)){
    
    # We generate the model proposal
    info_prop <- generate_g_informed(matrix_models[i - 1, ], get_neighbourhood(matrix_models[i - 1, ], d_kmax), n, C, y)
    cnst_current <- info_prop$cnst
    model_proposal <- info_prop$model_generated

    cnst_proposal <- generate_g_informed(model_proposal, get_neighbourhood(model_proposal, d_kmax), n, C, y)$cnst
    
    acc_ratio <- cnst_current / cnst_proposal
    
    if(runif(1) <= acc_ratio){
      # the proposal is accepted
      
      matrix_models[i, ] <- model_proposal
      accept_mod_switch <- accept_mod_switch + 1
      
    }
    else{
      # the chain remains at the same state
      
      matrix_models[i, ] <- matrix_models[i - 1, ]
      
    }
    
  }
  
  return(list(matrix_models = matrix_models[2:(nb_iter + 1), ], acc_rate = accept_mod_switch / count_mod_switch))
  
}

# we define a function to compute the posterior model probabilities
get_post_model_prob <- function(matrix_models){
  
  nb_iter <- nrow(matrix_models)
  
  post_model_prob <- NULL
  
  for(i in 1:nb_iter){
    
    model <- t(as.matrix(matrix_models[i, ]))
    
    # we check if this model is already in post_model_prob, except if i = 1
    
    if(i > 1){
    
      temp <- abs(post_model_prob[ , 1:(length(model))] - matrix(rep(model, nrow(post_model_prob)), nrow = nrow(post_model_prob), ncol = ncol(model), byrow = TRUE))
      temp <- apply(temp, 1, sum)
    
      if(length(which(temp == 0)) > 0){ # yes it is
      
        post_model_prob[which(temp == 0), ncol(post_model_prob)] <- post_model_prob[which(temp == 0), ncol(post_model_prob)] + 1
      
      }
      else{
      
        post_model_prob <- rbind(post_model_prob, c(model, 1))
      
      }
      
    }
    else{post_model_prob <- rbind(post_model_prob, c(model, 1))}
    
  }
  
  post_model_prob[, ncol(post_model_prob)] <- post_model_prob[, ncol(post_model_prob)] / nb_iter
  
  return(post_model_prob)
  
}

# first we run a long chain to have an approximation of the target
nb_iter <- 100000
B <- 10000
initial_model <- rep(0, 16)
initial_model[c(1, 2, 4, 5, 10, 12, 14, 15)] <- 1
# the next line takes about 1.5 hours on a i9
system.time(results_MH <- MH(nb_iter, d_kmax, initial_model, n, C, y))
probs <- get_post_model_prob(results_MH$matrix_models[10001:100000, ])
probs <- probs[order(probs[, ncol(probs)], decreasing = TRUE), ]

# computations of the ESSs of MH

nb_iter <- 10000
B <- 1000

for(i in 1:1000){ # run this loop in parallel
  # we did this in batch on Linux machines on a server
  # we were able to use 75 CPUs
  # we wrote the results in 1000 csv
  
  # one iteration takes about 9 minutes on a i9

  row_model <- sample(1:nrow(probs), size = 1, prob = probs[, ncol(probs)])
  initial_model <- probs[row_model, -ncol(probs)]
  results_MH <- MH(nb_iter, d_kmax, initial_model, n, C, y)
  vect_sum_MH <- apply(results_MH$matrix_models, 1, sum)
  acc_rate <- results_MH$acc_rate
  ESS <- effectiveSize(as.mcmc(vect_sum_MH[(B + 1):nb_iter])) / (nb_iter - B)

  write.csv(data.frame(acc_rate = acc_rate, ESS = ESS)) # write the results somewhere with a name that depends on i

}

# functions for lifted sampler

get_neighbourhood_lifted <- function(current_model, direction){

  # what is the neighbourhood of Model k?

  # if the direction = + 1

  if(direction == 1){

    # the models with an additional variable

    # indices of covariates that are not included
    set_n_inc <- which(current_model == 0)

    neighplus <- NULL

    for(i in set_n_inc){

      model <- current_model
      model[i] <- 1
      neighplus <- rbind(neighplus, model)

    }

    return(neighplus)

  }
  else{

    # the models with one less variable

    # indices of covariates that are included
    set_inc <- which(current_model == 1)[-1]

    neighminus <- NULL

    for(i in set_inc){

      model <- current_model
      model[i] <- 0
      neighminus <- rbind(neighminus, model)

    }

    return(neighminus)

  }

}

Lifted <- function(nb_iter, d_kmax, initial_model, initial_direction, n, C, y){

  # We record the states of the chain in a matrix
  matrix_models <- matrix(ncol = length(initial_model), nrow = nb_iter + 1)
  matrix_models[1, ] <- as.matrix(initial_model)

  # we create counts to compute acceptance rates for model switches
  count_mod_switch <- nb_iter
  accept_mod_switch <- 0

  direction <- initial_direction

  for(i in 2:(nb_iter + 1)){

    # we check if we are at a boundary
    if((sum(matrix_models[i - 1, ]) == d_kmax & direction == 1) | (sum(matrix_models[i - 1, ]) == 1 & direction == -1)){
      # yes

      matrix_models[i, ] <- matrix_models[i - 1, ]
      direction <- -direction

    }
    else{

      # We generate the model proposal
      info_prop <- generate_g_informed(matrix_models[i - 1, ], get_neighbourhood_lifted(matrix_models[i - 1, ], direction), n, C, y)
      cnst_current <- info_prop$cnst
      model_proposal <- info_prop$model_generated

      cnst_proposal <- generate_g_informed(model_proposal, get_neighbourhood_lifted(model_proposal, -direction), n, C, y)$cnst

      acc_ratio <- cnst_current / cnst_proposal

      if(runif(1) <= acc_ratio){
        # the proposal is accepted

        matrix_models[i, ] <- model_proposal
        accept_mod_switch <- accept_mod_switch + 1

      }
      else{
        # the chain remains at the same state

        matrix_models[i, ] <- matrix_models[i - 1, ]
        direction <- -direction

      }

    }

  }

  return(list(matrix_models = matrix_models[2:(nb_iter + 1), ], acc_rate = accept_mod_switch / count_mod_switch))

}

for(i in 1:1000){ # run this loop in parallel

  # one iteration takes about 5 minutes on a i9
  
  row_model <- sample(1:nrow(probs), size = 1, prob = probs[, ncol(probs)])
  initial_model <- probs[row_model, -ncol(probs)]
  initial_direction <- sample(c(-1, +1), size = 1)
  results_lifted <- Lifted(nb_iter, d_kmax, initial_model, initial_direction, n, C, y)
  vect_sum_lifted <- apply(results_lifted$matrix_models, 1, sum)
  acc_rate <- results_lifted$acc_rate
  ESS <- effectiveSize(as.mcmc(vect_sum_lifted[(B + 1):nb_iter])) / (nb_iter - B)

  write.csv(data.frame(acc_rate = acc_rate, ESS = ESS)) # write the results somewhere with a name that depends on i

}

# functions for the lifted sampler with \rho^*

info_q <- function(model, neighbourhood, n, C, y){

  # we compute the ratios of probabilities
  vect_ratios <- NULL

  for(i in 1:nrow(neighbourhood)){

    vect_ratios <- c(vect_ratios, ratio_prob(model, neighbourhood[i, ], n, C, y))

  }

  # vect_prob <- sqrt(vect_log_prob / vect_log_prob[1]) # h(x) := \sqrt{x}
  vect_probs <- vect_ratios / (1 + vect_ratios) # h(x) := x / (1 + x)
  cnst <- sum(vect_probs)
  vect_probs <- vect_probs / cnst

  return(list(vect_probs = vect_probs, cnst = cnst))

}

Lifted_star <- function(nb_iter, d_kmax, initial_model, initial_direction, n, C, y){

  # We record the states of the chain in a matrix
  matrix_models <- matrix(ncol = length(initial_model), nrow = nb_iter + 1)
  matrix_models[1, ] <- as.matrix(initial_model)

  # we create counts to compute acceptance rates for model switches
  count_mod_switch <- nb_iter
  accept_mod_switch <- 0

  direction <- initial_direction

  for(i in 2:(nb_iter + 1)){

    # the first step is to compute T_\nu
    # we do it if we are not at the boundary

    if((sum(matrix_models[i - 1, ]) == d_kmax & direction == 1) | (sum(matrix_models[i - 1, ]) == 1 & direction == -1)){
      # we are the boundary

      T_nu <- 0

    }
    else{

      neighbourhood_current <- get_neighbourhood_lifted(matrix_models[i - 1, ], direction)

      vect_q_alpha <- matrix(ncol = 1, nrow = nrow(neighbourhood_current))

      info_current <- info_q(matrix_models[i - 1, ], neighbourhood_current, n, C, y)

      vect_q <- info_current$vect_probs

      cnst_current <- info_current$cnst

      for(j in 1:nrow(neighbourhood_current)){

        cnst_proposal <- generate_g_informed(neighbourhood_current[j, ], get_neighbourhood_lifted(neighbourhood_current[j, ], -direction), n, C, y)$cnst
        vect_q_alpha[j] <- vect_q[j] * (min(1, cnst_current / cnst_proposal))

      }

      T_nu <- sum(vect_q_alpha)

    }

    u <- runif(1)

    if(u <= T_nu){ # Step 1.(i)

      matrix_models[i, ] <- neighbourhood_current[sample.int(nrow(neighbourhood_current), size = 1, prob = vect_q_alpha), ]
      accept_mod_switch <- accept_mod_switch + 1

    }
    else{ # we continue and compute \rho to decide if Step 1.(ii) or (iii) is used

      # we compute T_{-nu}

      if((sum(matrix_models[i - 1, ]) == d_kmax & -direction == 1) | (sum(matrix_models[i - 1, ]) == 1 & -direction == -1)){
        # we are the boundary

        T_m_nu <- 0

      }
      else{

        neighbourhood_current <- get_neighbourhood_lifted(matrix_models[i - 1, ], -direction)

        vect_q_alpha <- matrix(ncol = 1, nrow = nrow(neighbourhood_current))

        info_current <- info_q(matrix_models[i - 1, ], neighbourhood_current, n, C, y)

        vect_q <- info_current$vect_probs

        cnst_current <- info_current$cnst

        for(j in 1:nrow(neighbourhood_current)){

          cnst_proposal <- generate_g_informed(neighbourhood_current[j, ], get_neighbourhood_lifted(neighbourhood_current[j, ], direction), n, C, y)$cnst
          vect_q_alpha[j] <- vect_q[j] * (min(1, cnst_current / cnst_proposal))

        }

        T_m_nu <- sum(vect_q_alpha)

      }

      rho_nu <- max(0, T_m_nu - T_nu)

      if(u <= T_nu + rho_nu){ # Step 1.(ii)

        matrix_models[i, ] <- matrix_models[i - 1, ]
        direction <- -direction

      }
      else{ # Step 1.(iii)

        matrix_models[i, ] <- matrix_models[i - 1, ]

      }

    }

    if(i %% 100 == 0){print(paste("iteration: ", i))}

  }

  return(list(matrix_models = matrix_models[2:(nb_iter + 1), ], acc_rate = accept_mod_switch / count_mod_switch))

}

for(i in 1:1000){ # run this loop in parallel
  
  # one iteration takes about 30 minutes on a i9

  row_model <- sample(1:nrow(probs), size = 1, prob = probs[, ncol(probs)])
  initial_model <- probs[row_model, -ncol(probs)]
  initial_direction <- sample(c(-1, +1), size = 1)
  results_star <- Lifted_star(nb_iter, d_kmax, initial_model, initial_direction, n, C, y)
  vect_sum_star <- apply(results_star$matrix_models, 1, sum)
  acc_rate <- results_star$acc_rate
  ESS <- effectiveSize(as.mcmc(vect_sum_star[(B + 1):nb_iter])) / (nb_iter - B)

  write.csv(data.frame(acc_rate = acc_rate, ESS = ESS)) # write the results somewhere with a name that depends on i

}

# Figure 1

set.seed(1)
nb_iter <- 10000
initial_model <- rep(0, 16)
initial_model[c(1, 2, 4, 5, 10, 12, 14, 15)] <- 1

# Left panel
system.time(results_MH <- MH(nb_iter, d_kmax, initial_model, n, C, y))
vect_sum_MH <- apply(results_MH$matrix_models, 1, sum)
data_MH <- data.frame(Iteration = 1:200, Variable = vect_sum_MH[401:600])
ggplot(data = data_MH, aes(x = Iteration, y = Variable)) +
  geom_line(size = 1.5) + labs(y = "Number of covariates") + theme(axis.title.x = element_text(face = "bold"), axis.title.y = element_text(face = "bold")) + ylim(5, 13)

# Right panel
set.seed(1)
initial_direction <- sample(c(-1, +1), size = 1)
system.time(results_lifted <- Lifted(nb_iter, d_kmax, initial_model, initial_direction, n, C, y))
vect_sum_lifted <- apply(results_lifted$matrix_models, 1, sum)
data_lifted <- data.frame(Iteration = 1:200, Variable = vect_sum_lifted[401:600])
ggplot(data = data_lifted, aes(x = Iteration, y = Variable)) +
  geom_line(size = 1.5) + labs(y = "Number of covariates") + theme(axis.title.x = element_text(face = "bold"), axis.title.y = element_text(face = "bold"))

# Figure 4

# load and aggregate the data
results_MH <- # matrix in which the elements in the first column and second column are the acceptance rates and ESSs of the 1,000 runs, respectively
results_lifted <- 
results_star <- 

ESS.data <- data.frame(ESS = c(results_MH[, 2], results_lifted[, 2], results_star[, 2]), algo = c(rep("A", length(results_MH[, 2])), rep("B", length(results_lifted[, 2])), rep("C", length(results_star[, 2]))))
ESS.data$algo <- as.factor(ESS.data$algo)
ggplot(ESS.data, aes(x = algo, y = ESS)) + geom_boxplot(coef=1e30) + geom_jitter(shape = 19, size = 0.3, position = position_jitter(0.05)) +
  labs(x = "Algorithm", y = "ESS per iteration") +
  theme(axis.title = element_text(face = "bold", size = 14), axis.text = element_text(size = 12)) + ylim(0, 0.51) +
  scale_x_discrete(labels=c("A" = "MH", "B" = "Alg. 1", "C" = expression(paste("Alg. 2 w. ", rho[nu]^'*')))) +
  annotate(geom = "text", x = "A", y = 0.2, label = "av. = 0.12", fontface = 2) + 
  annotate(geom = "text", x = "B", y = 0.17, label = "av. = 0.33", fontface = 2) + 
  annotate(geom = "text", x = "C", y = 0.25, label = "av. = 0.39", fontface = 2)

